PBIR-NIE: Glossy Object Capture under Non-Distant Lighting

Glossy objects present a significant challenge for 3D reconstruction from multi-view input images under natural lighting. In this paper, we introduce PBIR-NIE, an inverse rendering framework designed to holistically capture the geometry, material attributes, and surrounding illumination of such objects. We propose a novel parallax-aware non-distant environment map as a lightweight and efficient lighting representation, accurately modeling the near-field background of the scene, which is commonly encountered in real-world capture setups. This feature allows our framework to accommodate complex parallax effects beyond the capabilities of standard infinite-distance environment maps. Our method optimizes an underlying signed distance field (SDF) through physics-based differentiable rendering, seamlessly connecting surface gradients between a triangle mesh and the SDF via neural implicit evolution (NIE). To address the intricacies of highly glossy BRDFs in differentiable rendering, we integrate the antithetic sampling algorithm to mitigate variance in the Monte Carlo gradient estimator. Consequently, our framework exhibits robust capabilities in handling glossy object reconstruction, showcasing superior quality in geometry, relighting, and material estimation.

==> convert.py <==
from pathlib import Path
from PIL import Image

def compress(input_, output):
    try:
        with Image.open(input_) as img:
            img = img.convert("RGB") 
            img.save(output, format='JPEG', optimize=True, quality=85)
        print(f"Image compressed and saved to {output}")
 
    except Exception as e:
        print(f"Error compressing image: {e}")

p = Path('.')

for k in p.glob('**/*.png'):
    compress(k, k)

==> images/nero_nvs_compare/nvs_comp/bell/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (250, 450, 100, 100),   # Coordinates for the first box
    (425, 475, 100, 100)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'nero.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/nero_nvs_compare/nvs_comp/potion/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (255, 500, 100, 100),   # Coordinates for the first box
    (475, 425, 100, 100)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'nero.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/nero_nvs_compare/nvs_comp/teapot/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (350, 450, 100, 100),   # Coordinates for the first box
    (455, 275, 90, 90)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'nero.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/nero_relight_compare/bell/gen.py <==
import numpy as np
import cv2

M = cv2.imread('gt.png', -1) 

I = cv2.imread('nero.png', -1)  
J = cv2.imread('ours.png', -1) 

I2 = M.copy()
I2[..., :3] = I 

J2 = M.copy()
J2[..., :3] = J

cv2.imwrite('nero_.png', I2)
cv2.imwrite('ours_.png', J2)

==> images/nero_relight_compare/bell/gen_compare.py <==
import cv2
import numpy as np

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image with the alpha channel if it exists
    image = cv2.imread(image_path, cv2.IMREAD_UNCHANGED)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    has_alpha = image.shape[2] == 4  # Check if the image has an alpha channel
    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset, including the alpha channel if present
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes, preserving the alpha channel if present
    if has_alpha:
        cv2.imwrite(output_image_path, image, [cv2.IMWRITE_PNG_COMPRESSION, 9])
    else:
        cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (200, 600, 100, 100),   # Coordinates for the first box
    (345, 665, 100, 100)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours_.png', 'nero_.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/nero_relight_compare/cat/gen.py <==
import numpy as np
import cv2

M = cv2.imread('gt.png', -1) 

I = cv2.imread('nero.png', -1)  
J = cv2.imread('ours.png', -1) 

I2 = M.copy()
I2[..., :3] = I 

J2 = M.copy()
J2[..., :3] = J

cv2.imwrite('nero_.png', I2)
cv2.imwrite('ours_.png', J2)

==> images/nero_relight_compare/cat/gen_compare.py <==
import cv2
import numpy as np

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image with the alpha channel if it exists
    image = cv2.imread(image_path, cv2.IMREAD_UNCHANGED)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    has_alpha = image.shape[2] == 4  # Check if the image has an alpha channel
    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset, including the alpha channel if present
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes, preserving the alpha channel if present
    if has_alpha:
        cv2.imwrite(output_image_path, image, [cv2.IMWRITE_PNG_COMPRESSION, 9])
    else:
        cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (285, 475, 80, 80),   # Coordinates for the first box
    (250, 360, 80, 80)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours_.png', 'nero_.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/nero_relight_compare/teapot/gen.py <==
import numpy as np
import cv2

M = cv2.imread('gt.png', -1) 

I = cv2.imread('nero.png', -1)  
J = cv2.imread('ours.png', -1) 

I2 = M.copy()
I2[..., :3] = I 

J2 = M.copy()
J2[..., :3] = J

cv2.imwrite('nero_.png', I2)
cv2.imwrite('ours_.png', J2)

==> images/nero_relight_compare/teapot/gen_compare.py <==
import cv2
import numpy as np

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image with the alpha channel if it exists
    image = cv2.imread(image_path, cv2.IMREAD_UNCHANGED)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    has_alpha = image.shape[2] == 4  # Check if the image has an alpha channel
    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset, including the alpha channel if present
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255, 255) if has_alpha else (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes, preserving the alpha channel if present
    if has_alpha:
        cv2.imwrite(output_image_path, image, [cv2.IMWRITE_PNG_COMPRESSION, 9])
    else:
        cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (460, 280, 80, 80),  # Coordinates for the first box
    (685, 385, 80, 80)   # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours_.png', 'nero_.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'nero_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'nero_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/neu-pbir_compare/cross/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 1)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (220, 220, 50, 50),   # Coordinates for the first box
    (325, 330, 50, 50)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'neu-pbir.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'neu-pbir_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'neu-pbir_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/neu-pbir_compare/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 2)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (250, 450, 100, 100),   # Coordinates for the first box
    (425, 475, 100, 100)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'neu-pbir.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'neu-pbir_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'neu-pbir_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/neu-pbir_compare/knot/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 1)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (200, 150, 50, 50),   # Coordinates for the first box
    (225, 250, 50, 50)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'neu-pbir.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'neu-pbir_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'neu-pbir_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")


==> images/neu-pbir_compare/spot/gen_compare.py <==
import cv2

def draw_boxes_and_extract_insets(image_path, output_image_path, inset_paths, box_coords):
    # Load the image
    image = cv2.imread(image_path)
    if image is None:
        print(f"Error loading image: {image_path}")
        return

    insets = []

    for (x, y, w, h) in box_coords:
        # Extract the inset
        inset = image[y:y + h, x:x + w].copy()
        
        # Draw a red box on the image
        cv2.rectangle(image, (x, y), (x + w, y + h), (0, 0, 255), 2)
        
        # Draw a red box on the inset
        cv2.rectangle(inset, (0, 0), (w-1, h-1), (0, 0, 255), 1)
        
        insets.append(inset)

    # Save the image with boxes
    cv2.imwrite(output_image_path, image)

    # Save the insets
    for inset, inset_path in zip(insets, inset_paths):
        cv2.imwrite(inset_path, inset)

# Coordinates for the two boxes (x, y, width, height)
box_coords = [
    (70, 100, 50, 50),   # Coordinates for the first box
    (275, 315, 50, 50)  # Coordinates for the second box
]

# Process each image
image_files = ['gt.png', 'ours.png', 'neu-pbir.png']
output_files = ['gt_with_boxes.png', 'ours_with_boxes.png', 'neu-pbir_with_boxes.png']
inset_prefixes = ['gt_inset', 'ours_inset', 'neu-pbir_inset']

for img_file, out_file, prefix in zip(image_files, output_files, inset_prefixes):
    inset_paths = [f"{prefix}1.png", f"{prefix}2.png"]
    draw_boxes_and_extract_insets(img_file, out_file, inset_paths, box_coords)

print("Processing completed.")

